A Multi-Index Quasi-Monte Carlo Algorithm for Lognormal Diffusion Problems

We present a Multi-Index Quasi-Monte Carlo method for the solution of elliptic partial differential equations with random coefficients. By combining the multi-index sampling idea with randomly shifted rank-1 lattice rules, the algorithm constructs an estimator for the expected value of some functional of the solution. The efficiency of this new method is illustrated on a three-dimensional subsurface flow problem with lognormal diffusion coefficient with underlying Mat\'ern covariance function. This example is particularly challenging because of the small correlation length considered, and thus the large number of uncertainties that must be included. We show numerical evidence that it is possible to achieve a cost inversely proportional to the requested tolerance on the root-mean-square error, for problems with a smoothly varying random field

==> MIQMC ArXiv/data/G1F1/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G1F2/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G1F2/format_2.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G1F3/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G2F1/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G2F2/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G2F2/format_2.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> MIQMC ArXiv/data/G2F3/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G1F1/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G1F2/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G1F2/format_2.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G1F3/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G2F1/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G2F2/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G2F2/format_2.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);

==> data/G2F3/format.m <==
% load files

Wnnn = load('Wnnn.txt');
Winn = load('Winn.txt');
Wnin = load('Wnin.txt');
Wnni = load('Wnni.txt');
Wiin = load('Wiin.txt');
Wini = load('Wini.txt');
Wnii = load('Wnii.txt');
Wiii = load('Wiii.txt');
Ennn = load('Ennn.txt');
Einn = load('Einn.txt');
Enin = load('Enin.txt');
Enni = load('Enni.txt');
Eiin = load('Eiin.txt');
Eini = load('Eini.txt');
Enii = load('Enii.txt');
Eiii = load('Eiii.txt');
Vnnn = load('Vnnn.txt');
Vinn = load('Vinn.txt');
Vnin = load('Vnin.txt');
Vnni = load('Vnni.txt');
Viin = load('Viin.txt');
Vini = load('Vini.txt');
Vnii = load('Vnii.txt');
Viii = load('Viii.txt');
dEnnn = load('dEnnn.txt');
dEinn = load('dEinn.txt');
dEnin = load('dEnin.txt');
dEnni = load('dEnni.txt');
dEiin = load('dEiin.txt');
dEini = load('dEini.txt');
dEnii = load('dEnii.txt');
dEiii = load('dEiii.txt');
dVnnn = load('dVnnn.txt');
dVinn = load('dVinn.txt');
dVnin = load('dVnin.txt');
dVnni = load('dVnni.txt');
dViin = load('dViin.txt');
dVini = load('dVini.txt');
dVnii = load('dVnii.txt');
dViii = load('dViii.txt');

maxL = length(Wnnn)-1;
maxN = 1250000;

Ennn(2:end) = Eiii(2:end);
Vnnn(2:end) = Viii(2:end);
Wnnn(2:end) = Wiii(2:end);

Einn = dEinn(2:end);
Enin = dEnin(2:end);
Enni = dEnni(2:end);
Eiin = dEiin(2:end);
Eini = dEini(2:end);
Enii = dEnii(2:end);
Eiii = dEiii(2:end);
Vinn = dVinn(2:end);
Vnin = dVnin(2:end);
Vnni = dVnni(2:end);
Viin = dViin(2:end);
Vini = dVini(2:end);
Vnii = dVnii(2:end);
Viii = dViii(2:end);
Winn = [Wnnn(1);Winn(2:end)];
Wnin = [Wnnn(1);Wnin(2:end)];
Wnni = [Wnnn(1);Wnni(2:end)];
Wiin = [Wnnn(1);Wiin(2:end)];
Wini = [Wnnn(1);Wini(2:end)];
Wnii = [Wnnn(1);Wnii(2:end)];
Wiii = [Wnnn(1);Wiii(2:end)];

fid = fopen('Ennn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Ennn'))]);
fclose(fid);
fid = fopen('Vnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Vnnn'))]);
fclose(fid);
fid = fopen('Wnnn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnnn'/maxN))]);
fclose(fid);

Ni = round(maxN./2.^(0:4));
Nii = round(maxN./2.^(2*(0:4)));
Niii = round(maxN./2.^(3*(0:4)));

fid = fopen('Einn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Einn'))]);
fclose(fid);
fid = fopen('Enin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enin'))]);
fclose(fid);
fid = fopen('Enni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enni'))]);
fclose(fid);
fid = fopen('Eiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiin'))]);
fclose(fid);
fid = fopen('Eini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eini'))]);
fclose(fid);
fid = fopen('Enii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Enii'))]);
fclose(fid);
fid = fopen('Eiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Eiii'))]);
fclose(fid);
fid = fopen('Vinn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vinn'))]);
fclose(fid);
fid = fopen('Vnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnin'))]);
fclose(fid);
fid = fopen('Vnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnni'))]);
fclose(fid);
fid = fopen('Viin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viin'))]);
fclose(fid);
fid = fopen('Vini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vini'))]);
fclose(fid);
fid = fopen('Vnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Vnii'))]);
fclose(fid);
fid = fopen('Viii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[1:maxL;log2(abs(Viii'))]);
fclose(fid);
fid = fopen('Winn.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Winn'./Ni))]);
fclose(fid);
fid = fopen('Wnin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnin'./Ni))]);
fclose(fid);
fid = fopen('Wnni.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnni'./Ni))]);
fclose(fid);
fid = fopen('Wiin.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiin'./Nii))]);
fclose(fid);
fid = fopen('Wini.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wini'./Nii))]);
fclose(fid);
fid = fopen('Wnii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wnii'./Nii))]);
fclose(fid);
fid = fopen('Wiii.txt','w');
fprintf(fid,'%6s %12s\n','x','y');
fprintf(fid,'%6i %12.8f\n',[0:maxL;log2(abs(Wiii'./Niii))]);
fclose(fid);
